Representing and computing the B-derivative of an $EC^r$ vector field's $PC^r$ flow

This paper concerns the first-order approximation of the piecewise-differentiable flow generated by a class of nonsmooth vector fields. Specifically, we represent and compute the Bouligand (or B-)derivative of the piecewise-$C^r$ flow generated by an event-selected $C^r$ vector field. Our results are remarkably efficient: although there are factorially many "pieces" of the desired derivative, we provide an algorithm that evaluates its action on a given tangent vector using polynomial time and space, and verify the algorithm's correctness by deriving a representation for the B-derivative that requires "only" exponential time and space to construct. We apply our methods in two classes of illustrative examples: piecewise-constant vector fields and mechanical systems subject to unilateral constraints.

==> anc/sm.html <==

<!-- saved from url=(0083)file:///C:/Users/George/AppData/Local/Temp/Rar$EXa15608.24042/supplement/index.html -->
<html><head><meta http-equiv="Content-Type" content="text/html; charset=windows-1252"><style>
body{margin-left:5%;margin-right:5%; font-family:verdana,helvetica,times}
b.par{margin-left:3%;font-family:monospace;font-size:120%}
center{font-size:120%}
</style>
</head><body bgcolor="white">
<center>
File description and minimal example of B-derivative code.
</center><br>

<center><b>George Council, Shai Revzen, Sam Burden<br> Representing and computing the B-derivative of an ECr vector field's PCr flow</b></center>
<hr>

<h3>Requirements:</h3>
The main algorithms are implemented in Python 3.6.9, though it should be backwards compatible with Python 2.7.5. The examples are inteded to be run in IPython 3, vers. 5.5.0, though should be executable as standalone python scripts, e.g. "python filename.py". The core alogrithms are contained in the module bderv2.py, which should be imported (and therefore in the python path) for use.
<br>
<br>
The most up-to-date version of this code is available at : https://github.com/gcouncil-cmu/bderv.git
<hr>

<h3>Files</h3>
We will give a high-level overview of each file and its purpose;  A complete enuermation of file/class contents can be obtained with the 'pdoc' python packge, which can be installed via ``pip install pdoc''. E.g., an html can then be obtained via ``pdoc --html bderv2.py''
<ol>
<li>bderv.py<br>
Numerical B-differential alogrithm. Contains classes "Bderv" and "BdervExtra". Each class instance minimally has internal states of F and DH, and methods to evalute the B-derivative.
<ol>
<li> Bderv -- direct implemetation of Alg. 2 -- __call__ method maps dx^- to dx^+
</li> 
<li>
BdervExtra -- inherits Bderv; also possesses methods Bd and Bm.
<ul>
<li> Bd -- for given sequence w experienced by x+dx, computes matrix B_w via sequence of rank-1 updates.</li>
<li> Bm -- for given sequence w experienced by x+dx, computes matrix B_w via simplicial map </li>
     <ul>
	   Important note: Bm has a signature of Bm(v, mode='orth'), so that the mode='orth' is the default. If the event surfaces encoded in DH are NOT ORTHGONOL, mode MUST be set to 'sol' to get the correct answer.
	 </ul>
</ul>
</li>
</ol>
</li>
<li>test-bd.py<br>
Test suite for Bderv. Contains a collection examples. Each is executed by declaring the 'test' variable in line 42 to one of the following options, the running the file.
<ul>
<ul>
<li>2d-contract</li> 
Symmetric example from \S 3.1 of the text. 
<li>2d-asym</li>
Asymmetric example from \S 3.1 of the text.
<li>2d-angled</li>
2d example without orthgonal event surfaces:
<li>2d-nonlinear</li> A non-linear 2d example that illustrates how to generate the sampled system from the nonlinear vector field.
<li>3d-contract</li> A 3d-dimensional version of 2d-contract
<li>3d-degen</li> A 3d example where the number of event surfaces, m, is less than the dimension, d, of state space, so that ker(DH) is non-trivial.
</ul>
</ul>
</li>
<li>chair.py<br> Code assocaited to Section 3.2, where a planar chair/table is striking a soft ground. This file contains several sections:
<ul>
<li> Section 0: python class ``chair'' -- this is a numerical object that builds and simulates the dynamics of the chair hitting the ground.
<li> Section 1: Builds b-derivatives for both the mode-depedent and mode-independent schemes.
<li> Section 2: Evaluates associated B-derivates along linspace for Fig. in Section 3.3 of paper.
<li> Section 3: A speed comparison for computing the varational equation of the flow -- we would expect a finite difference method to produce an matrix quite close to our elements for small time, yet will be much slower as such a method needs to consider at least 2^m points and integrate the nonlinear flow numerically.
<br>
E.g., the python variables will be in the namespace if you run in ipython, and should all coincide :
<ul>
<li> C.M12 -- exact matrix computed symbolically (same as chair-sym notebook).
<li> M12 -- matrix from sequence of outer product -- Alg. 2.2
<li> M12p -- matrix computed from simplicial algorithm used in proof; equal, but slower, to Alg 2.2
<li> dfr  -- numerical jacobian of \phi(T,x + \delta x) - \phi(t,x); since this accounts for nonlinearities away from \rho, this will be close saltation matrix for small time near \rho, but less close further away.
</ul>
<li> Section 4: Plotting.
</ul>

</li>
<li>chair-sym.ipynb <br> Python notebook that contains the symbolic computations of Section 3 in a tutorial form. </li>
<li>SOO.py<br> Second-order oscillator example from 'Event-selected vector fields yield piecewise differentiable flows' (10.1137/15M1016588) Section 8.2
</li>
<li>integro.py</li> Integration library used by chair.py to solve full nonlinear model. 
</ol>


<h3>Basic Usage</h3>
The Bderv class constructor is requires the sampled vector field F as dictionary indexed by tuples (+/- 1, +/- ) so that e.g., F[(-1,1)] = F_(-1,1), and collection of surface normals DH as m x d array, where row mi is the surface normal for plane H_i. 

Critically, this data must be for the sampled system -- for an example of how to generate the sampled data from the nonlinear vector field, see the text or the ``2d-nonlinear'' example in test-bd.py

A minimal example is the following, where Bderv and BdervExtra are both shown:
<br>
<p style="margin-left:5%; margin-right:5%;">
<code>
        dim = 2 #systemdimension <br>
        dl = +0.25 #vf parameter<br>
        nu = .75   #vf parameter<br>
        Fb = {(-1,-1): array([nu+dl,nu+dl]),
          (-1,1) : array([nu+dl,nu-dl]),
          (1,-1) : array([nu-dl,nu+dl]),
          (1,1)  : array([nu-dl,nu-dl])} #sampled vf definition<br>
        DH = eye(2) # two orthogonal event surfaces<br>
        v = -array([0.25,0]) #test tangent vector<br>
        B = Bderv(Fb,DH, dim)<br>
        dv =B(v)#Alg. 2 method <br>
        Bc = BdervExtra(Fb,DH, dim) <br>
        B1,dv2 = Bc.Bm(v) #B is full matrix, and dv2=dv=dot(B1,v)=B(v)<br>
</code>
</p>
<hr>
</body></html>

